HyperBlocker: Accelerating Rule-based Blocking in Entity Resolution using GPUs

This paper studies rule-based blocking in Entity Resolution (ER). We propose HyperBlocker, a GPU-accelerated system for blocking in ER. As opposed to previous blocking algorithms and parallel blocking solvers, HyperBlocker employs a pipelined architecture to overlap data transfer and GPU operations. It generates a dataaware and rule-aware execution plan on CPUs, for specifying how rules are evaluated, and develops a number of hardware-aware optimizations to achieve massive parallelism on GPUs. Using reallife datasets, we show that HyperBlocker is at least 6.8x and 9.1x faster than prior CPU-powered distributed systems and GPU-based ER solvers, respectively. Better still, by combining HyperBlocker with the state-of-the-art ER matcher, we can speed up the overall ER process by at least 30% with comparable accuracy.

==> pic/exp/cost_break_down_TFACC.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import os
import config

def show_figure():
    plt.subplots_adjust(0.18, 0.15, 0.92, 0.95,
                        wspace=1, hspace=0.15)
    #plt.tight_layout(rect=(-0.00, -0.00, 0.98, 0.92))
    script_path = os.path.abspath(__file__)
    path_name = os.path.dirname(script_path)
    fig_filename = os.path.basename(script_path)[:-3] + '.pdf'
    print(fig_filename)
    plt.savefig(os.path.join(path_name, fig_filename), format='pdf')
    plt.show()

matplotlib.rc('font', **config.font)
matplotlib.rc('text', usetex=True)
matplotlib.rc('xtick', labelsize=config.labelsize)
matplotlib.rc('ytick', labelsize=config.labelsize)


if __name__ == '__main__':
    plt.figure(figsize=(config.FIG_WIDTH_SIZE, config.FIG_HEIGHT_SIZE))
    x = [0.2, 0.4, 0.6, 0.8, 1.0]
    io_time = np.array(
        [19.83, 40.87, 66.994, 81.46, 104.731]
    )
    partitioning_time = np.array(
        [13.43, 25.3, 41, 53, 56.88]
    )
    EPG_generate_time = np.array(
        [0.0015, 0.002, 0.001, 0.015, 0.001]
    )
    computation_time = np.array(
        [26.1688, 40.6126, 61.066, 92.12, 150.215]
    )

    data = {
        "I/O": io_time,
        "Data partitioning": partitioning_time,
        "Plan generation": EPG_generate_time,
        "Computation": computation_time
    }



    x_limit = [0.5, 1.0]
    y_limit = [0, 350]
    yticks = [100, 200, 300]


    xlabel = 'Scale Factor'
    ylabel = 'Time (s)'

    plt.stackplot(x, data.values(),
                 labels=data.keys(), colors=['black', 'grey', 'silver', 'blue'], alpha=0.65)

    plt.xlim(x_limit)
    plt.ylim(y_limit)
    plt.xticks(x, x, font=config.font)


    plt.grid()
    #plt.yscale("log")
    plt.yticks(yticks, yticks, font=config.font, rotation=30)
    plt.ylabel(ylabel, font=config.font2, labelpad=0)
    plt.xlabel(xlabel, font=config.font2, labelpad=0)

    plt.legend(frameon=False,
               columnspacing=1.1,
               loc='upper left', fontsize=18, ncol=1)
    show_figure()

==> pic/exp/learning_with_noise.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import os
import config

def show_figure():
    plt.subplots_adjust(0.18, 0.15, 0.86, 0.95,
                        wspace=1, hspace=0.15)
    #plt.tight_layout(rect=(-0.00, -0.00, 0.98, 0.92))
    script_path = os.path.abspath(__file__)
    path_name = os.path.dirname(script_path)
    fig_filename = os.path.basename(script_path)[:-3] + '.pdf'
    print(fig_filename)
    plt.savefig(os.path.join(path_name, fig_filename), format='pdf')
    plt.show()

matplotlib.rc('font', **config.font)
matplotlib.rc('text', usetex=True)
matplotlib.rc('xtick', labelsize=config.labelsize)
matplotlib.rc('ytick', labelsize=config.labelsize)


if __name__ == '__main__':
    #figs =  plt.figure(figsize=(config.FIG_WIDTH_SIZE, config.FIG_HEIGHT_SIZE))
    fig, ax1 = plt.subplots(figsize=(config.FIG_WIDTH_SIZE, config.FIG_HEIGHT_SIZE))
    ax2 = plt.twinx()

    x = [1, 2, 3, 4]

    rmse = np.array(
        [5.47, 22.02, 1367.86, 1766.5]
    )

    y_limit = [0, 2000]
    x_limit = [1, 4]
#    y_limit = [1000, 4500]

    yticks = [500, 1000, 1500]
    xticks = ['ideal', 0.2, 0.4, 0.6]


    xlabel = 'Noises Ratio (\%)'
    ylabel = 'RMSE'

    #for i in range(len(data)):
    ax1.plot(x, rmse,
        color="#970747",
        markersize=config.marker_sizes[4],
        label="RMSE",
        linestyle="-",
        linewidth = config.linewidth)


    ax1.set_ylim(y_limit)
    ax1.set_xlim(x_limit)
    ax1.set_xticks(x, ['Ideal', 20, 40, 60], font=config.font)


    ax1.grid()
   # #plt.yscale("log")
    ax1.set_yticks(yticks, yticks, font=config.font, rotation=30)
    ax1.set_ylabel(ylabel, font=config.font2, labelpad=0)
    ax1.set_xlabel(xlabel, font=config.font2, labelpad=0)

    x = [1, 2, 3, 4]
    ndcg = np.array(
        [0.999999, 0.9999999, 0.984, 0.863452]
    )
    ax2.plot(x, ndcg,
             color="#446878",
             markersize=config.marker_sizes[4],
             label="NDCG",
             linestyle="--",
             linewidth = config.linewidth)

    yticks = [0.8,0.9, 1.0]
    ax2.set_ylim([0.7, 1.1])
    ax2.set_yticks(yticks, yticks, font=config.font, rotation=30)
    ax2.set_ylabel("NDCG", font=config.font2, labelpad=0)

    ax2.legend(frameon=False,
               columnspacing=1.1,
               loc='upper right', fontsize=18, ncol=1)
    ax1.legend(frameon=False,
               columnspacing=1.1,
               loc='upper left', fontsize=18, ncol=1)
    show_figure()

==> pic/exp/vary_interval_size.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import os
import config

def show_figure():
    plt.subplots_adjust(0.18, 0.15, 0.92, 0.95,
                        wspace=1, hspace=0.15)
    #plt.tight_layout(rect=(-0.00, -0.00, 0.98, 0.92))
    script_path = os.path.abspath(__file__)
    path_name = os.path.dirname(script_path)
    fig_filename = os.path.basename(script_path)[:-3] + '.pdf'
    print(fig_filename)
    plt.savefig(os.path.join(path_name, fig_filename), format='pdf')
    plt.show()

matplotlib.rc('font', **config.font)
matplotlib.rc('text', usetex=True)
matplotlib.rc('xtick', labelsize=config.labelsize)
matplotlib.rc('ytick', labelsize=config.labelsize)


if __name__ == '__main__':
    plt.figure(figsize=(config.FIG_WIDTH_SIZE, config.FIG_HEIGHT_SIZE))
    x = np.array([1, 2, 3, 4, 5])
    width = 0.2

    hyperblocker = np.array(
        [236.947, 151.798, 114.602, 95.2923, 96.7229]
    )
    noHC = np.array(
        [275.988, 272.714, 276.366, 293.993, 296.544]
    )

    x_limit = [0.5, 5.5]
    yticks = [100, 200, 300, 400]


    xlabel = 'Interval size'
    ylabel = 'Time (s)'

    plt.bar(x, hyperblocker, width=width,
                  color='#87c9c3',
                  hatch="+",
                  label='HyperBlocker'
                  )
    plt.bar(x + width, noHC, width=width,
                  color="#04686b",
                  hatch="//",
                  label='HyperBlocker-noHO'
                  )


    plt.xlim(x_limit)
    #plt.ylim(y_limit)
    plt.xticks(x, x, font=config.font)


    plt.grid()
    #plt.yscale("log")

    plt.yticks(yticks, yticks, font=config.font, rotation=30)
    plt.xticks(x, [32, 64, 128, 256, 512], font=config.font)
    plt.ylabel(ylabel, font=config.font2, labelpad=0)
    plt.xlabel(xlabel, font=config.font2, labelpad=0)

    plt.legend(frameon=False,
               columnspacing=1.1,
               loc='upper left', fontsize=18, ncol=1)
    show_figure()

==> pic/exp/varying_d_scheduler_TFACC.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import os
import config

def show_figure():
    plt.subplots_adjust(0.18, 0.15, 0.92, 0.95,
                        wspace=1, hspace=0.15)
    #plt.tight_layout(rect=(-0.00, -0.00, 0.98, 0.92))
    script_path = os.path.abspath(__file__)
    path_name = os.path.dirname(script_path)
    fig_filename = os.path.basename(script_path)[:-3] + '.pdf'
    print(fig_filename)
    plt.savefig(os.path.join(path_name, fig_filename), format='pdf')
    plt.show()

matplotlib.rc('font', **config.font)
matplotlib.rc('text', usetex=True)
matplotlib.rc('xtick', labelsize=config.labelsize)
matplotlib.rc('ytick', labelsize=config.labelsize)


if __name__ == '__main__':
    plt.figure(figsize=(config.FIG_WIDTH_SIZE, config.FIG_HEIGHT_SIZE))
    x = [1, 2, 3, 4, 5]
    hyper_1 = np.array(
        [25.665157, 52.761942, 151.686361, 260.707759, 309.339663]
    )
    hyper_2 = np.array(
        [22.299885, 43.879586, 113.661103, 188.684689, 214.121285]
    )
    hyper_4 = np.array(
        [24.435259, 42.891462, 86.921559, 141.540533, 182.128432]
    )
    hyper_8 = np.array(
        [29.255959, 47.879743, 83.028416, 116.537188, 128.498416]
    )
    data = (np.array([hyper_1, hyper_2, hyper_4, hyper_8]))

    print(data)
    x_limit = [1, 5]
#    y_limit = [1000, 4500]

    yticks = [100, 200, 300]


    xlabel = 'Scale Factor'
    ylabel = 'Time (s)'

    #for i in range(len(data)):
    plt.plot(x, data[0],
        list(config.styles.values())[5],
        markersize=config.marker_sizes[4],
        label="HyperBlocker",
        linewidth = config.linewidth)

    plt.plot(x, data[1],
             list(config.styles.values())[8],
             markersize=config.marker_sizes[1],
             label="EvenSplit",
             linewidth=config.linewidth)
    plt.plot(x, data[2],
             list(config.styles.values())[9],
             markersize=config.marker_sizes[2],
             label="RoundRobin",
             linewidth=config.linewidth)

    plt.xlim(x_limit)
    #plt.ylim(y_limit)
    plt.xticks(x, [0.2, 0.4, 0.6, 0.8, 1.0], font=config.font)


    plt.grid()
    #plt.yscale("log")
    plt.yticks(yticks, yticks, font=config.font, rotation=30)
    plt.ylabel(ylabel, font=config.font2, labelpad=0)
    plt.xlabel(xlabel, font=config.font2, labelpad=0)

    plt.legend(frameon=False,
               columnspacing=1.1,
               loc='upper left', fontsize=18, ncol=1)
    show_figure()
